Anomaly Detection with Test Time Augmentation and Consistency Evaluation

Deep neural networks are known to be vulnerable to unseen data: they may wrongly assign high confidence stcores to out-distribuion samples. Recent works try to solve the problem using representation learning methods and specific metrics. In this paper, we propose a simple, yet effective post-hoc anomaly detection algorithm named Test Time Augmentation Anomaly Detection (TTA-AD), inspired by a novel observation. Specifically, we observe that in-distribution data enjoy more consistent predictions for its original and augmented versions on a trained network than out-distribution data, which separates in-distribution and out-distribution samples. Experiments on various high-resolution image benchmark datasets demonstrate that TTA-AD achieves comparable or better detection performance under dataset-vs-dataset anomaly detection settings with a 60%~90\% running time reduction of existing classifier-based algorithms. We provide empirical verification that the key to TTA-AD lies in the remaining classes between augmented features, which has long been partially ignored by previous works. Additionally, we use RUNS as a surrogate to analyze our algorithm theoretically.

==> figure/crop.sh <==
#!/bin/sh
for FILENAME in `ls diagrams | grep '.pdf' | grep -v 'crop.pdf'`; do
  pdfcrop diagrams/$FILENAME
  CROP_FILENAME=`echo $FILENAME | sed -e 's/.pdf/-crop.pdf/'`
  echo rm diagrams/$FILENAME 
  rm diagrams/$FILENAME
  echo mv diagrams/$CROP_FILENAME figures/$FILENAME
  mv diagrams/$CROP_FILENAME figures/$FILENAME
done

==> figure/feature_space_crop.py <==
import os
from glob import glob

# files = glob('feature_space/*/*/*/*.pdf')

# print(files)
# print(len(files))
#
# for each in files:
#     os.system('pdfcrop.exe '+each+' '+each[:-4]+'_crop.pdf')
#
files = glob('feature_space/*/*/*.pdf')

print(files)
print(len(files))

for each in files:
    os.system('pdfcrop.exe '+each+' '+each[:-4]+'_crop.pdf')

files = glob('feature_space/*/*/*.pdf')

